Make the most of what you have: Resource-efficient randomized algorithms for matrix computations

In recent years, randomized algorithms have established themselves as fundamental tools in computational linear algebra, with applications in scientific computing, machine learning, and quantum information science. Many randomized matrix algorithms proceed by first collecting information about a matrix and then processing that data to perform some computational task. This thesis addresses the following question: How can one design algorithms that use this information as efficiently as possible, reliably achieving the greatest possible speed and accuracy for a limited data budget? The first part of this thesis focuses on low-rank approximation for positive-semidefinite matrices. Here, the goal is to compute an accurate approximation to a matrix after accessing as few entries of the matrix as possible. This part of the thesis explores the randomly pivoted Cholesky (RPCholesky) algorithm for this task, which achieves a level of speed and reliability greater than other methods for the same problem. The second part of this thesis considers the task of estimating attributes of an implicit matrix accessible only by matrix-vector products. This thesis describes the leave-one-out approach to developing matrix attribute estimation algorithms and develops optimized trace, diagonal, and row-norm estimation algorithms. The third part of this thesis considers randomized algorithms for overdetermined linear least squares problems. Randomized algorithms for linear-least squares problems are asymptotically faster than any known deterministic algorithm, but recent work has raised questions about the accuracy of these methods in floating point arithmetic. This thesis shows these issues are resolvable by developing fast randomized least-squares problem achieving backward stability, the gold-standard stability guarantee for a numerical algorithm.

==> code/acc_rpcholesky.m <==
function [F,S] = acc_rpcholesky(Acol,Asub,d,k,b)
% Input:  Function Acol for producing columns Acol(I) = A(:,I) of A,
%         function Asub for producing submatrices Asub(I) = A(I,I) of
%         A, diagonal d of A, rank k, block size b
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

n = length(d);                % Matrix size
F = zeros(n,k);               % To store output 
S = zeros(k,1);               % To store pivots
i = 0;                        % Index to store current position
while i < k
    % Random sample using current diagonal as sampling weights
    Sp = datasample(1:n,b,"Weights",d,"Replace",true);
    H = Asub(Sp) - F(Sp,1:i)*F(Sp,1:i)';    % Residual submatrix
    [T,L] = rejection_sample_submatrix(H,diag(H),k-i);
    T = Sp(T);                              % Get selected pivots
    l = length(T);                          % Number of pivots
    S(i+1:i+l) = T;                         % Update pivots
    G = Acol(T) - F(:,1:i)*F(T,1:i)';       % Columns of residual
    F(:,i+1:i+l) = G / L';                  % Update factor
    d = d - sqrownorms(F(:,i+1:i+l));       % Update diagonal
    d = max(d,0); % Ensure nonnegative diagonal in floating point
    i = i + l;                              % Update index
end

end

==> code/acc_rpqr.m <==
function [Q,F,S] = acc_rpqr(B,k,b)
% Input:  Matrix B, rank k, block size b
% Output: Factors Q and F defining rank-k approximation Bhat = Q*F',
%         set of pivots S

[m,n] = size(B);
hous = zeros(m,k); tau = zeros(k,1);% Compact Householder QR
S = zeros(k,1);                     % Pivots
i = 0;                              % Index to store current position
while i < k
    % Random sample using squared column norms as sampling weights
    Sp = datasample(1:n,b,"Weights",sqcolnorms(B(i+1:end,:)),...
        "Replace",true);
    % Form Gram matrix of selected pivots
    Bp = B(i+1:end,Sp);           % Bottom part of B stores residual
    H = Bp'*Bp;                   % Gram matrix
    T = rejection_sample_submatrix(H,diag(H),k-i);
    T = Sp(T);                    % Get selected pivots
    l = length(T);                % Number of pivots
    S(i+1:i+l) = T;               % Update pivots
    % Update Householder QR factorization
    hous(:,i+1:i+l) = B(:,T); 
    [hous(i+1:end,i+1:i+l),tau(i+1:i+l)]... % Compute Householder
        = hhqr(hous(i+1:end,i+1:i+l));      %    reflectors
    B(i+1:end,:) = apply_Qt(hous(i+1:end,i+1:i+l),... % Update 
        tau(i+1:i+l),B(i+1:end,:));                   %   residual
    i = i + l;
end

Q = get_Q(hous,tau);
F = B(1:k,:)';

end

==> code/acc_rpqr_bgs.m <==
function [Q,F,S] = acc_rpqr_bgs(B,k,b)
% Input:  Matrix B, rank k, block size b
% Output: Factors Q and F defining rank-k approximation Bhat = Q*F',
%         set of pivots S

[m,n] = size(B);
Q = zeros(m,k);                     % Left (orthonormal) factor
F = zeros(n,k);                     % Right factor
S = zeros(k,1);                     % Pivots
i = 0;                              % Index to store current position
while i < k
    % Random sample using squared column norms as sampling weights
    Sp = datasample(1:n,b,"Weights",sqcolnorms(B),"Replace",true);
    H = B(:,Sp)'*B(:,Sp);                  % Gram matrix of residual
    T = rejection_sample_submatrix(H,diag(H),k-i);
    T = Sp(T);                             % Get selected pivots
    l = length(T);                         % Number of pivots
    S(i+1:i+l) = T;                        % Update pivots
    [Q(:,i+1:i+l),~] = qr(B(:,T),"econ");  % Orthonormalize selection
    F(:,i+1:i+l) = B'*Q(:,i+1:i+l);        % Update factor
    B = B - Q(:,i+1:i+l)*F(:,i+1:i+l)';    % Update residual
    B = B - Q(:,i+1:i+l)*(Q(:,i+1:i+l)'*B);% Orthogonalize twice
    i = i + l;                             % Update index
end

end

==> code/act_kern_interp.m <==
function [fhat,beta,S] = act_kern_interp(f,kernel,sample_diag,k,d)
% Input:  Function f(S) giving evaluation m*1 of function on the rows
%         of m*d matrix S, kernel function kernel(S,T) giving m*n
%         pairwise evaluations of the kernel function on the rows of 
%         an m*d matrix S and n*d matrix T, function
%         sample_diag() giving a sample from kernel(x,x) dmu(x)
%         outputted as a row vector, number of interpolating points
%         k, dimension d of data
% Output: Regression function fhat(x) defined by coefficients beta,
%         set of landmarks S

% Sample landmarks
S = rpcholesky_rejection(kernel,sample_diag,k,d); 

% Get interpolation coefficients, define interpolant
beta = kernel(S,S) \ f(S);
fhat = @(X) kernel(X,S) * beta;

end

==> code/apply_Qt.m <==
function QtX = apply_Qt(hous,tau,X)
% Input:  Compact representation [hous,tau] for QR factorization, 
%         input matrix X
% Output: Product QtX = Q'*X

QtX = matlab.internal.decomposition.applyHouseholder(hous, tau,...
    X, true, size(hous,2));

end

==> code/backerr_est.m <==
function be = backerr_est(B,c,x,s,V)
% Input:  Matrix B, column vector of singular values s,
%         right singular vectors V of B, right-hand side c, and
%         approximate LS solution x
% Output: Backward error estimate be for min ||c-B*x||
    
    r = c - B*x;                  % Residual
    om = norm(r) / norm(x);
    be = om / norm(r) * norm((V'*(B'*r)) ./ (s.^2 + om^2).^0.5);

end

==> code/bks.m <==
function d = bks(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X,
%         number of columns n and number of matvecs s
% Output: Estimate d of the diagonal of B

Om = random_signs(n,s);    % Matrix of random signs
d = mean(B(Om) .* Om,2);   % BKS diagonal estimate

end

==> code/block_rpcholesky.m <==
function [F,S] = block_rpcholesky(Acol,d,k,b)
% Input:  Function Acol for producing columns Acol(I) = A(:,I) of A,
%         diagonal d of A, rank k, block size b
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

n = length(d);                % Matrix size
F = zeros(n,k);               % To store output 
S = zeros(k,1);               % To store pivots
shift = 4*max(d)*eps;         % Shift to ensure positive definiteness
i = 0;                        % Index to store current position
while i < k
    b = min(b,k-i);                         % At most k pivots
    % Random sample using current diagonal as sampling weights
    Snew = datasample(1:n,b,"Weights",d,"Replace",false);
    S(i+1:i+b) = Snew;                      % Update pivots
    G = Acol(Snew) - F(:,1:i)*F(Snew,1:i)'; % Columns of residual
    R = chol(G(Snew,:) + shift*eye(b));     % Shift for stability
    F(:,i+1:i+b) = G / R;                   % Update factor
    d = d - sqrownorms(F(:,i+1:i+b));       % Update diagonal
    d = max(d,0); % Ensure nonnegative diagonal in floating point
    i = i + b;                              % Update index
end

end

==> code/cnormc.m <==
function M = cnormc(M)
% Input:  Matrix M
% Output: Matrix M rescaled to have unit norm columns

M = M ./ vecnorm(M,2,1);

end

==> code/diag_sample_nys.m <==
function [F,S] = diag_sample_nys(Acol,d,k)
% Input:  Function Acol for producing columns Acol(i) = A(:,i) of A,
%         diagonal d of A, rank k
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

S = datasample(1:length(d),k,"Replace",false,"Weights",d);
AS = Acol(S);             % Columns of A
F = AS / chol(AS(S,:));   % Factor matrix

end

==> code/diagprod.m <==
function d = diagprod(F,G)
% Input:  Matrices F and G of the same size
% Output: The diagonal of the product d = diag(F'*G)

d = sum(conj(F).*G,1).';

end

==> code/get_Q.m <==
function Q = get_Q(hous,tau)
% Input:  Compact representation [hous,tau] for QR factorization
% Output: Thin QR factor Q

[m,k] = size(hous);
Q = matlab.internal.decomposition.applyHouseholder(hous, tau,...
    [eye(k);zeros(m-k,k)], false, k);

end

==> code/girard_hutchinson.m <==
function tr = girard_hutchinson(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B)

tr = 0;
for i = 1:s
    om = random_signs(n,1);  % Generate vector of random signs
    tr = tr + om'*B(om) / s; % Update trace estimate
end

end

==> code/greedy_chol.m <==
function [F,S] = greedy_chol(Acol,d,k)
% Input:  Function Acol for producing columns Acol(i) = A(:,i) of A,
%         diagonal d of A, rank k
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

F = zeros(length(d),k);                          % To store output 
S = zeros(k,1);                                  % To store pivots
for i = 1:k
    [~,S(i)] = max(d);                           % Largest diag entry 
    as = Acol(S(i)) - F(:,1:i-1)*F(S(i),1:i-1)'; % sth col of A-F*F'
    F(:,i) = as / sqrt(as(S(i)));                % Rescale
    d = d - abs(F(:,i)).^2;                      % Update diagonal
    d = max(d,0); % Ensure nonnegative diagonal in floating point
end

end

==> code/greedy_qr.m <==
function [Q,F,S] = greedy_qr(B,k)
% Input:  Matrix B, rank k
% Output: Factors Q and F defining rank-k approximation Bhat = Q*F',
%         set of pivots S

m = size(B,1);
hous = zeros(m,k); tau = zeros(k,1);% Compact Householder QR
S = zeros(k,1);                     % Pivots
for i = 1:k
    % Select column with largest residual norm
    [~,S(i)] = max(sqcolnorms(B(i+1:end,:)));
    % Update Householder QR factorization
    hous(:,i) = B(:,S(i)); 
    [hous(i:end,i),tau(i)] = hhqr(hous(i:end,i));
    % Update residual
    B(i:end,:) = apply_Qt(hous(i:end,i),tau(i),B(i:end,:));
end

Q = get_Q(hous,tau);
F = B(1:k,:)';

end

==> code/haarorth.m <==
function Q = haarorth(m,n)
% Input:  Dimensions m and n
% Output: Haar-random matrix Q with orthonormal columns

    [Q,R] = qr(randn(m,n),"econ"); % Orthonomalize a Gaussian matrix
    Q = Q*diag(sign(diag(R)));     % Rescale as appropriately

end

==> code/hhqr.m <==
function [hous,tau] = hhqr(Y)
% Input:  Matrix Y
% Output: Compact representation [hous,tau] for QR factorization of Y

[hous,tau] = matlab.internal.decomposition.compactQR(Y);

end

==> code/hutchpp.m <==
function tr = hutchpp(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B)

k = floor(s/3);                       % Rank is s/3
Om = randn(n,k);                      % Random Gaussian matrix
Y = B(Om);                            % Collect matvecs           
[Q,~] = qr(Y,"econ");                 % Randomized SVD
BQ = B(Q);                            % Collect matvecs

k = s-2*k;                            % Remaining matvecs
Ga = random_signs(n,k);               % Random sign vectors
X = Ga - Q*(Q'*Ga);                   % Orthogonalize against Q
BX = B(X);                            % Collect matvecs
tr = trace(Q'*BQ) + trace(X'*BX) / k; % Hutch++ estimator

end

==> code/hutchpp_reiso.m <==
function tr = hutchpp_reiso(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B)

k = floor(s/3);                           % Rank is s/3
Om = randn(n,k);                          % Random Gaussian matrix
Y = B(Om);                                % Collect matvecs           
[Q,~] = qr(Y,"econ");                     % Randomized SVD
BQ = B(Q);                                % Collect matvecs

k2 = s-2*k;                               % Remaining matvecs
Ga = randn(n,k2);                         % Gaussian random vectors
X = Ga - Q*(Q'*Ga);                       % Orthogonalize against Q
X = sqrt(n-k) * X ./ sqcolnorms(X)'.^0.5; % Reisotropize
BX = B(X);                                % Collect matvecs
tr = trace(Q'*BQ) + trace(X'*BX) / k2;    % Hutch++ estimator

end

==> code/hutchpp_resphere.m <==
function tr = hutchpp_resphere(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B)

k = floor(s/3);                           % Rank is s/3
Om = randn(n,k);                          % Random Gaussian matrix
Y = B(Om);                                % Collect matvecs           
[Q,~] = qr(Y,"econ");                     % Randomized SVD
BQ = B(Q);                                % Collect matvecs

k2 = s-2*k;                               % Remaining matvecs
Ga = randn(n,k2);                         % Gaussian random vectors
X = Ga - Q*(Q'*Ga);                       % Orthogonalize against Q
X = sqrt(n-k) * X ./ sqcolnorms(X)'.^0.5; % Resphere
BX = B(X);                                % Collect matvecs
tr = trace(Q'*BQ) + trace(X'*BX) / k2;    % Hutch++ estimator

end

==> code/iid_col_nystrom.m <==
function [F,S] = iid_col_nystrom(Acol,w,k)
% Input:  Function Acol for producing columns Acol(S) = A(:,S) of A,
%         sampling weights w (often uniform w = ones(n,1)), rank k
% Output: Factor F defining a rank-k approximation Ahat = F*F',
%         selected columns S

n = length(w);                                     % Get matrix size
S = datasample(1:n,k,"Replace",false,"Weights",w); % iid sample
Y = Acol(S);                                       % Get columns
mu = eps*norm(Y,"fro")/sqrt(n);                    % Compute shift
R = chol(Y(S,:) + mu*eye(k));                      % Factorize A(S,S)
F = Y/R;                                           % Get factor

end

==> code/importance_cur.m <==
function [S,T,U,G,P] = importance_cur(B,k,l)
% Input:  Matrix B and ranks k and l
% Output: Column and row sets S and T, k*l core matrix U defining CUR
%         approximation B ~ B(:,S) * U * B(T,:), matrices G and P 
%         defining (more) stable representation U = P \ G

[m,n] = size(B);
S = datasample(1:n,k,"Replace",false,"Weights",sqcolnorms(B));
T = datasample(1:m,l,"Replace",false,"Weights",sqrownorms(B));
[Q,R] = qr(B(T,:)',"econ");
W = (B*Q)/R';                          % Row interpolation matrix
[Q,P] = qr(B(:,S),"econ");
G = Q'*W;                              % Well-conditioned matrix
U = P \ G;                             % Standard core matrix U

end

==> code/jl_rownorm.m <==
function srn = jl_rownorm(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X,
%         number of columns n and number of matvecs s
% Output: Estimate srn of the squared row norms of B

Om = random_signs(n,s);    % Matrix of random signs
srn = sqrownorms(B(Om))/s; % JL row norm estimate

end

==> code/kernel_interp.m <==
function [g,beta] = kernel_interp(y,kernel,D)
% Input:  Outputs y, kernel function kernel(x,x'), and inputs D
% Output: Kernel interpolant g and coefficients beta

beta = kernel(D,D) \ y;      % Get interpolation coefficients
g = @(X) kernel(X,D) * beta; % Define interpolant

end

==> code/kernel_quad_wts.m <==
function [w,integrator] = kernel_quad_wts(kernel,S,Au)
% Input:  Kernel function kernel(x,x'), landmark set S, and integrals
%         Au = int kernel(S,x) u(x) dx
% Output: Ideal weights w and function integrator(f) computing the
%         ideally weighted quadrature approximation w'*f(S)

w = kernel(S,S) \ Au;
integrator = @(f) w'*f(S);

end

==> code/krr.m <==
function [fhat,beta] = krr(y,kernel,D,lamb)
% Input:  Data y, kernel function kernel(x,x'), data D, and 
%         regularization lamb >= 0
% Output: Kernel interpolant fhat and coefficients beta

A = kernel(D,D) + lamb*eye(size(D,1)); % kappa(D,D) + lamb*I
beta = A \ y;                          % Get coefficients
fhat = @(X) kernel(X,D) * beta;        % Define regression function

end

==> code/kw_estimate.m <==
function be = kw_estimate(B,c,x,s,V)
% Input:  Matrix B, singular values s and right singular vectors V of
%         B, right-hand side c, and approximate LS solution x
% Output: Backward error estimate be for min ||c-B*x||
    
    r = c-B*x;                  % Residual
    omega = norm(r) / norm(x);
    be = omega / norm(r) * norm((V'*(B'*r))./(s.^2 + omega^2).^0.5);

end

==> code/lanczos.m <==
function [Q,T] = lanczos(M,z,k)
% Input:  Function M() computing matrix-vector products, vector z,
%         and number of steps k
% Output: Matrix Q with orthonormal columns and tridiagonal matrix T

Q = zeros(length(z),k+1); T = zeros(k+1);    % Initialize
Q(:,1) = z / norm(z);                        % Normalize first vector
for i = 1:k
    if i == 1
        Q(:,2) = M(Q(:,1));                       % apply matrix
    else
        Q(:,i+1) = M(Q(:,i)) - T(i,i-1)*Q(:,i-1); % 3-term recurrence
    end
    T(i,i) = Q(:,i+1)'*Q(:,i);
    Q(:,i+1) = Q(:,i+1) - T(i,i)*Q(:,i);          % orthogonalize
    T(i,i+1) = norm(Q(:,i+1)); T(i+1,i) = T(i,i+1); 
    Q(:,i+1) = Q(:,i+1) / T(i,i+1);               % normalize
end
T = T(1:k,1:k); Q = Q(:,1:k);                % Shrink to size k

end

==> code/lanczos_fa.m <==
function fMZ = lanczos_fa(M,Z,k,f)
% Input:  Function M() computing matrix-vector products, matrix Z,
%         number of steps k, function f
% Output: Approximation fMZ to f(M)*Z

fMZ = zeros(size(Z));                                % initialize
for i = 1:size(Z,2)
    [Q,T] = lanczos(M,Z(:,i),k);                     % run Lanczos
    [V,d] = eig(T,"vector");                         % diagonalize
    fMZ(:,i) = norm(Z(:,i))*(Q*(V*(f(d).*V(1,:)'))); % Lanczos-FA
end

end

==> code/md_cur.m <==
function [S,T,U,G,P] = md_cur(B,k,l,U,V)
% Input:  Matrix B, ranks k and l, and top left and right singular
%         vectors U and V
% Output: Column and row sets S and T, k*l core matrix U defining CUR
%         approximation B ~ B(:,S) * U * B(T,:), matrices G and P 
%         defining (more) stable representation U = P \ G

[m,n] = size(B);
S = datasample(1:n,k,"Replace",false,"Weights",sqrownorms(V));
T = datasample(1:m,l,"Replace",false,"Weights",sqrownorms(U));
[Q,R] = qr(B(T,:)',"econ");
W = (B*Q)/R';                          % Row interpolation matrix
[Q,P] = qr(B(:,S),"econ");
G = Q'*W;                              % Well-conditioned matrix
U = P \ G;                             % Standard core matrix U

end

==> code/mylsqr.m <==
function X = mylsqr(B,Bt,c,x0,iter)
% Input:  Functions B() and Bt() computing matrix products B(z) = 
%         B*z and Bt(z) = B'*z, right-hand side c, initialization x0,
%         number of iterations iter
% Output: Approximate least-squares solutions stacked columnwise as X
    
% First step of Golub-Kahan bidiagonalization
r = c - B(x0); beta = norm(r); u = r / beta;
v = Bt(u); alpha = norm(v); v = v / alpha;
w = v; phibar = beta; rhobar = alpha;

X = zeros(size(v,1),iter+1); X(:,1) = x0; % Initialize history
for i = 1:iter
    % Golub-Kahan bidiagonalization
    u = B(v) - alpha*u; beta = norm(u); u = u / beta;
    v = Bt(u) - beta*v; alpha = norm(v); v = v / alpha;
    rho = sqrt(rhobar^2 + beta^2);
    c = rhobar / rho;
    s = beta / rho;
    theta = s * alpha;
    rhobar = - c * alpha;
    phi = c * phibar;
    phibar = s * phibar;

    % Update solution, search direction
    X(:,i+1) = X(:,i) + (phi/rho) * w;
    w = v - (theta/rho) * w;
end

end

==> code/mypcg.m <==
function X = mypcg(A,pre,b,iter)
% Input:  Function A() computing matrix products A(z) = A*z, function
%         pre applying the preconditioner, right-hand side b, and
%         number of iterations iter
% Output: Approximate solutions stacked columnwise as X

X = zeros(size(b,1),iter+1);        % Initialize solutions
z = pre(b); p = z;                  % Initialize search direction
for i = 1:iter
    v = A(p);                       % Apply A
    zb = z'*b; eta = zb / (v'*p);
    X(:,i+1) = X(:,i) + eta*p;      % Update solution
    b = b - eta*v;                  % Update residual
    z = pre(b);                     % Apply preconditioner
    gamma = z'*b/zb;
    p = z + gamma*p;                % Update search direction
end

end


==> code/nuclear_chol.m <==
function [F,S] = nuclear_chol(A,k)
% Input:  Psd matrix A, rank k
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

F = zeros(size(A,1),k);                       % To store output 
S = zeros(k,1);                               % To store pivots
for i = 1:k
    nuc = sqcolnorms(A) ./ diag(A);           % Nuclear scores
    nuc(S(1:(i-1))) = 0;                      % Zero selected scores
    [~,S(i)] = max(nuc);                      % Largest nucl score 
    F(:,i) = A(:,S(i)) / sqrt(A(S(i),S(i)));  % Build factor
    A = A - F(:,i)*F(:,i)';                   % Update residual
end

end

==> code/nystrom.m <==
function [F,mu,Om,R] = nystrom(A,n,k)
% Input:  Function A() computing matrix products A(X) = A*X, number 
%         of rows n, rank k
% Output: Shifted Nystrom approximation Ahat = F*F' represented by 
%         factor F, shift mu, test matrix Om, triangular factor R

Om = random_signs(n,k);         % Test matrix of random signs
Y = A(Om);                      % Matrix product Y = A*Om
mu = eps*norm(Y,"fro")/sqrt(n); % Compute shift
Y = Y + mu * Om;                % Apply shift to Y
H = Om'*Y;
R = chol(H);           
F = Y/R;                        % Triangular substitution

end

==> code/nystrom_jack.m <==
function [U,D,jack] = nystrom_jack(A,n,k,f)
% Input:  Function A() computing matrix products A(X) = A*X, number 
%         of rows n, rank k, spectral transformation f()
% Output: Shift-corrected Nystrom approximation Ahat = U*D*U', 
%         represented by factors U and D, and jackknife standard
%         deviation estimate jack

[F,mu,~,R] = nystrom(A,n,k); % Compute Nystrom approximation
[U,S,V] = svd(F,"econ");     % Economy-size SVD
D = max(S.^2 - mu, 0);       % Apply shift correction

W = ((S*V')/R')*diag(sqrownorms(inv(R)).^(-0.5)); % Downdating matrix
Xs = zeros(k,k,k);                      % Jackknife replicates
for j = 1:k
    [Q,d] = eig(D - W(:,j)*W(:,j)',"vector");
    d = d(end:-1:1); Q = Q(:,end:-1:1); % Evals in decreasing order
    Xs(:,:,j) = Q * diag(f(d)) * Q';    % Spectral transform
end
jack = norm(Xs - mean(Xs,3),"fro");     % Jackknife estimate

end

==> code/nystrom_shiftcor.m <==
function [U,D] = nystrom_shiftcor(A,n,k)
% Input:  Function A() computing matrix products A(X) = A*X, number 
%         of rows n, rank k
% Output: Shift-corrected Nystrom approximation Ahat = U*D*U', 
%         represented by orthonormal factor U and nonnegative 
%         diagonal factor D

[F,mu] = nystrom(A,n,k); % Compute (shifted) Nystrom approximation
[U,S,~] = svd(F,"econ"); % Economy-size SVD
D = max(S.^2 - mu, 0);   % Apply shift correction

end

==> code/pivpartchol.m <==
function F = pivpartchol(Acol,n,s)
% Input:  Function Acol for producing columns Acol(i) = A(:,i) of A,
%         size n of A, list s = [s(1) ... s(k)] of k pivots to
%         eliminate
% Output: Factor F defining a rank-k approximation Ahat = F*F'

F = zeros(n,length(s));                       % To store output 
for i = 1:length(s)
    ai = Acol(s(i)) - F(:,1:i-1)*F(i,1:i-1)'; % ith col of A - F*F'
    F(:,i) = ai / sqrt(ai(s(i)));             % Rescale
end

end

==> code/pivpartqr.m <==
function [Q,F] = pivpartqr(B,S)
% Input:  Matrix B and set of pivots S
% Output: Factors Q and F defining a rank-k approximation Bhat = Q*F'

[m,n] = size(B);
k = length(S);                      % Rank = number of pivots
Q = zeros(m,k);                     % Left factor (orthonormal cols)
F = zeros(n,k);                     % Right factor

for i = 1:k
    s = S(i);                       % Get selected pivot
    Q(:,i) = B(:,s) / norm(B(:,s)); % Normalize column
    F(:,i) = B' * Q(:,i);           % Column of factor matrix
    B = B - Q(:,i) * F(:,i)';       % Modified Gram-Schmidt
end

end

==> code/ppqr2id.m <==
function W = ppqr2id(F,S)
% Input:  Factor F defining a column projection approximation
%         Bhat = Q*F' and pivots S
% Output: Interpolation matrix W defining interpolative decomposition
%         Bhat = B(:,S)*W'

W = F / F(S,:);

end

==> code/rand_with_evals.m <==
function A = rand_with_evals(evals)
% Input:  Eigenvalues evals
% Output: Hermitian matrix A with specified eigenvalues

n = length(evals);
[Q,~] = qr(randn(n));
A = Q * diag(evals) * Q';
A = (A+A')/2;

end

==> code/random_ls_problem.m <==
function [B,c,x,r,s,V] = random_ls_problem(m,n,condB,rnorm)
% Input:  Dimensions m and n, condition number condB, and residual
%         norm rnorm
% Output: Matrix B, right-hand side c, solution x = B\c, residual r
%         = c - B*x, singular values s, and right singular vectors V

    U = haarorth(m,n+1);              % Haar-random left sing vecs
    V = haarorth(n,n);                % Haar-random right sing vecs
    s = logspace(-log10(condB),0,n)'; % Log-spaced sing vals
    B = U(:,1:n)*diag(s)*V';
    x = orth(randn(n,1));             % Unit-vector solution
    r = U(:,end) * rnorm;             % Residual orthog to range(B)
    c = B*x + r;

end

==> code/random_signs.m <==
function Om = random_signs(n,s)
% Input:  Dimensions n, s for random sign matrix
% Output: An n*s random sign matrix Om

    Om = -3 + 2*randi(2,n,s);

end

==> code/rbrp_chol.m <==
function [F,S] = rbrp_chol(Acol,Asub,d,k,b)
% Input:  Function Acol for producing columns Acol(I) = A(:,I) of A,
%         function Asub for producing submatrices Asub(I) = A(I,I) of
%         A, diagonal d of A, rank k, block size b
% Output: Factor F defining a rank-k approximation Ahat = F*F', pivot
%         set S

n = length(d);                % Matrix size
F = zeros(n,k);               % To store output 
S = zeros(k,1);               % To store pivots
i = 0;                        % Index to store current position
while i < k
    % Random sample using current diagonal as sampling weights
    Sp = datasample(1:n,b,"Weights",d,"Replace",false);
    H = Asub(Sp) - F(Sp,1:i)*F(Sp,1:i)';    % Residual submatrix
    [T,L] = robust_block_filter(H,1/b,k-i); % Block filtering
    T = Sp(T);                              % Get selected pivots
    l = length(T);                          % Number of pivots
    S(i+1:i+l) = T;                         % Update pivots
    G = Acol(T) - F(:,1:i)*F(T,1:i)';       % Columns of residual
    F(:,i+1:i+l) = G / L';                  % Update factor
    d = d - sqrownorms(F(:,i+1:i+l));       % Update diagonal
    d = max(d,0); % Ensure nonnegative diagonal in floating point
    i = i + l;                              % Update index
end

end

==> code/rejection_rpcholesky.m <==
function [S,R] = rejection_rpcholesky(kernel,sample_diagonal,k,d)
% Input:  Kernel function kernel(S,T) giving m*n pairwise evaluations
%         of the kernel function on the rows of an m*d matrix S and
%         n*d matrix T, function sample_diagonal() giving a sample
%         from kernel(x,x) dmu(x) outputted as a row vector,
%         number of landmarks k, dimension d of data
% Output: Set S of k selected landmarks stored as a k*d array,
%         Cholesky factor R = chol(kernel(S,S))

S = zeros(k,d);                       % Landmark set
R = zeros(k,k);                       % Cholesky factor
for i = 0:(k-1)
    while true
        S(i+1,:) = sample_diagonal(); % Proposal

        % Quantities needed to evaluate ratio
        c = R(1:i,1:i)' \ kernel(S(1:i,:),S(i+1,:));
        kss = kernel(S(i+1,:),S(i+1,:));
        d = kss - norm(c)^2;
        if rand() < d / kss       % Accept or reject
            % Update Cholesky factor upon acceptance
            R(1:i,i+1) = c;
            R(i+1,i+1) = sqrt(d);
            break                 % Exit loop and sample next point
        end
    end
end

==> code/rejection_sample.m <==
function s = rejection_sample(sample_proposal,pi,tau)
% Input:  Function sample_proposal() generating a sample from 
%         proposal distribution, functions pi(p) and tau(p) defining  
%         (unnormalized) density functions for proposal and target
% Output: Sample s from proposal_distribution

while true
    s = sample_proposal();     % Sample from proposal
    if rand() < tau(s) / pi(s) % Accept with probability tau(s)/pi(s)
        break
    end
end

end

==> code/rejection_sample_submatrix.m <==
function [T,L] = rejection_sample_submatrix(H,u,lmax)
% Input:  Psd matrix H and proposal distribution u
% Output: Indices T of selected pivots, Cholesky factor L
%         = chol(H(T,T), "lower")

b = size(H,1);                         % Matrix dimension
T = zeros(b,1);                        % Buffer for accepted pivots
num_accepts = 0;                       % Counter for acceptances

for j = 1:b
    if u(j) * rand() > H(j,j)            % Rejection sampling
        continue                         % If reject, continue
    end
    num_accepts = num_accepts + 1;       % Increment counter
    T(num_accepts) = j;                  % Accept i as pivot
    H(j:b,j) = H(j:b,j) / sqrt(H(j,j));  % Overwrite H with Cholesky
    % Update residual (Schur complement)
    H(j+1:b,j+1:b) = H(j+1:b,j+1:b) - H(j+1:b,j)*H(j+1:b,j)';
    if num_accepts == lmax; break; end   % At most lmax pivots
end

T = T(1:num_accepts);                    % Fix buffer size
L = tril(H(T,T));                        % Extract Cholesky factor

end

==> code/robust_block_filter.m <==
function [T,L] = robust_block_filter(H,tau,lmax)
% Input:  Psd matrix H, tolerance tau, maximum number of pivots to
%         accept bmax
% Output: Set of pivots T, Cholesky factor L = chol(H(T,T), "lower")

b = size(H,1);         % Matrix dimension
F = zeros(size(H));    % Store Cholesky factor 
T = zeros(b,1);        % Store pivots
d = diag(H);           % Diagonal of H
orig_trace = sum(d);   % Original trace of H

for i = 1:min(b,lmax)  % Don't exceed lmax pivots
    [~,T(i)] = max(d);                           % Largest diag entry 
    hi = H(:,T(i)) - F(:,1:i-1)*F(T(i),1:i-1)';  % ith col of H-F*F'
    F(:,i) = hi / sqrt(hi(T(i)));                % Rescale
    d = d - abs(F(:,i)).^2;                      % Update diagonal
    if sum(d) <= tau * orig_trace; break; end    % Terminate?
end

T = T(1:i);            % Extract pivots
L = F(T,1:length(T));  % Extract Cholesky factor

end

==> code/rpcholesky.m <==
function [F,S] = rpcholesky(Acol,d,k)
% Input:  Function Acol for producing columns Acol(i) = A(:,i) of A,
%         diagonal d of A, rank k
% Output: Factor F defining a rank-k approximation Ahat = F*F'

F = zeros(length(d),k);                    % To store output 
S = zeros(k,1);                            % To store pivots
for i = 1:k
    % Random sample using current diagonal as sampling weights
    S(i) = datasample(1:length(d),1,"Weights",d);
    as = Acol(S(i)) - F(:,1:i-1)*F(S(i),1:i-1)'; % sth col of A-F*F'
    F(:,i) = as / sqrt(as(S(i)));                % Rescale
    d = d - abs(F(:,i)).^2;                      % Update diagonal
    d = max(d,0); % Ensure nonnegative diagonal in floating point
end

end

==> code/rpcholesky_active_krr.m <==
function [g,beta,S] = rpcholesky_active_krr(y,kernel,D,lamb,k)
% Input:  Outputs y, kernel function kernel(x,x'), inputs D, 
%         regularization lamb, and number of points k
% Output: Kernel interpolant g, coefficients beta, and subset S

Acol = @(S) kernel(D,D(S,:));            % Column subroutine
Asub = @(S) kernel(D(S,:),D(S,:));       % Submatrix subroutine
d = ones(size(D,1),1);                   % Diagonal of kernel matrix
b = ceil(k/2);                           % Block size for acc. RPC
[~,S] = acc_rpcholesky(Acol,Asub,d,k,b); % Subset selection by RPC

[g,beta] = krr(y,kernel,D(S,:),lamb);    % Apply KRR

end


==> code/rpcholesky_precon.m <==
function [g,Betas] = rpcholesky_precon(y,kernel,D,lamb,k,iter)
% Input:  Outputs y, kernel function kernel(x,x'), inputs D, 
%         regularization lamb, rank k, and number of iterations iter
% Output: Kernel interpolant g and sequence Beta of coefficients
%         produced by PCG, stacked columnwise

A = kernel(D,D);                    % Generate full kernel matrix
Acol = @(S) A(:,S);                 % Column generation subroutine
Asub = @(S) A(S,S);                 % Submatrix generation subroutine
d = diag(A);                        % Diagonal of kernel matrix
b = ceil(k/2);                      % Block size for accelerated RPC
F = acc_rpcholesky(Acol,Asub,d,k,b);% LRA by accelerated RPCholesky
[U,S,~] = svd(F,"econ");            % Economy-size SVD

% Define matrix-vector product, preconditioner
matvec = @(z) A*z + lamb*z;
pre = @(z) U*((S^2 + lamb*eye(k))\(U'*z)) + (z - U*(U'*z)) / lamb;

Betas = mypcg(matvec,pre,y,iter);   % Coefficients by PCG
g = @(X) kernel(X,D) * Betas(:,end);% Define interpolant

end


==> code/rpcholesky_rejection.m <==
function [S,R] = rpcholesky_rejection(kernel,sample_diagonal,k,d)
% Input:  Kernel function kernel(S,T) giving m*n pairwise evaluations
%         of the kernel function on the rows of an m*d matrix S and
%         n*d matrix T, function sample_diagonal() giving a sample
%         from kernel(x,x) dmu(x) outputted as a row vector,
%         number of landmarks k, dimension d of data
% Output: Set S of k selected landmarks stored as a k*d array,
%         Cholesky factor R = chol(kernel(S,S))

S = zeros(k,d);                       % Landmark set
R = zeros(k,k);                       % Cholesky factor
for i = 0:(k-1)
    while true
        S(i+1,:) = sample_diagonal(); % Proposal

        % Quantities needed to evaluate ratio
        c = R(1:i,1:i)' \ kernel(S(1:i,:),S(i+1,:));
        kss = kernel(S(i+1,:),S(i+1,:));
        d = kss - norm(c)^2;
        if rand() < d / kss       % Accept or reject
            % Update Cholesky factor upon acceptance
            R(1:i,i+1) = c;
            R(i+1,i+1) = sqrt(d);
            break                 % Exit loop and sample next point
        end
    end
end

==> code/rpcur2.m <==
function [S,T,U,G,P] = rpcur2(B,k,l)
% Input:  Matrix B and ranks k and l
% Output: Column and row sets S and T, k*l core matrix U defining CUR
%         approximation B ~ B(:,S) * U * B(T,:), matrices G and P 
%         defining (more) stable representation U = P \ G

[~,F,T] = acc_rpqr(B',l,floor(l/2));  % RPQR approximation B ~ F*Q'
W = F/tril(F(T,:));                   % Row interpolation matrix
[Q,F,S] = acc_rpqr(B,k,floor(k/2));   % RPQR approximation B ~ Q*F'
P = tril(F(S,:))';                    % R factor for qr(B(:,S))
G = Q'*W;                             % Well-conditioned matrix
U = P \ G;                            % Standard core matrix U

end

==> code/rpcur_lev.m <==
function [S,T,U,G,P] = rpcur_lev(B,k,l)
% Input:  Matrix B and ranks k and l
% Output: Column and row sets S and T, k*l core matrix U defining CUR
%         approximation B ~ B(:,S) * U * B(T,:), matrices G and P 
%         defining (more) stable representation U = P \ G

[Q,~,S] = acc_rpqr(B,k,floor(k/2)); % RPQR approximation B ~ Q*F'
lev = sqrownorms(Q);                % Leverage scores of Q
T = datasample(1:size(B,1),l,"Weights",lev); % Leverage score sample
w = lev(T) .^ (-1/2);               % Reweight rows
[Q,P,p] = qr(w .* B(T,S),"econ","vector");   % Pivoted QR
dP = abs(diag(P));                  % Diagonal of triangular factor
idx = find(dP > 20*eps*max(dP));    % Find large diagonal entries
Q = Q(:,idx); P = P(idx,idx);       % Delete neglible entries of Q,P
S = S(p(idx));                      % Filter pivots
G = Q' .* w.';                      % Well-conditioned matrix
U = P \ G;                          % Standard core matrix U

end

==> code/rpqr.m <==
function [Q,F,S] = rpqr(B,k)
% Input:  Matrix B and rank k
% Output: Factors Q and F defining rank-k approximation Bhat = Q*F',
%         set of pivots S

[m,n] = size(B);
Q = zeros(m,k);                     % Left factor (orthonormal cols)
F = zeros(n,k);                     % Right factor
S = zeros(k,1);                     % Pivots

for i = 1:k
    % Random sample using current diagonal as sampling weights
    [~,s] = datasample(1:n,1,"Weights",sqcolnorms(B));
    S(i) = s;                       % Set pivot
    Q(:,i) = B(:,s) / norm(B(:,s)); % Normalize column
    F(:,i) = B' * Q(:,i);           % Column of factor matrix
    B = B - Q(:,i) * F(:,i)';       % Modified Gram-Schmidt
end

end

==> code/rsi.m <==
function [U,S,V] = rsi(B,Bt,m,n,k,q)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, dimensions m and n, rank k, and 
%         number of subspace iteration steps q
% Output: Low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V'

if mod(q,2) == 1            % Odd case
    Om = randn(m,k);        % Gaussian random test matrix with m rows
    Om = Bt(Om);            % First subspace iteration step
else                        % Even case
    Om = randn(n,k);        % Gaussian random test matrix with n rows
end

for i = 1:floor(q/2)
    Om = Bt(B(Om));         % Two subspace iteration steps
end

Y = B(Om);                  % Matvecs with B
[Q,~] = qr(Y,"econ");       % Orthogonalize
C = Bt(Q);                  % Matvecs with B'
[UU,S,V] = svd(C',"econ");  % SVD of factor matrix
U = Q*UU;                   % Get left singular vectors

end

==> code/rsi_errest.m <==
function [U,D,V,est] = rsi_errest(B,Bt,n,k,q)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of columns n, rank k, and 
%         number of subspace iteration steps q
% Output: Low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V' and error estimate est

assert(mod(q,2) == 0);      % Only implemented for even steps
Om = randn(n,k);            % Gaussian random test matrix with n rows

Z = B(Om); Y = Z;           % First subspace iteration step
for i = 1:(q/2-1)
    Y = B(Bt(Y));           % Two subspace iteration steps
end

[Q,R] = qr(Y,"econ");       % Orthogonalize
C = Bt(Q);                  % Matvecs with B'
[UU,D,V] = svd(C',"econ");  % SVD of factor matrix
U = Q*UU;                   % Get left singular vectors

S = cnormc(inv(R'));        % Downdating matrix
QtZ = Q'*Z;
est = norm(Z-Q*QtZ+Q*S.*diagprod(S,QtZ).',"fro")/sqrt(k);

end

==> code/rsi_int_orth.m <==
function [U,S,V] = rsi_int_orth(B,Bt,m,n,k,q)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, dimensions m and n, rank k, and 
%         number of subspace iteration steps q
% Output: Low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V'

if mod(q,2) == 1            % Odd case
    Om = randn(m,k);        % Gaussian random test matrix with m rows
    Om = Bt(Om);            % First subspace iteration step
else                        % Even case
    Om = randn(n,k);        % Gaussian random test matrix with n rows
end

for i = 1:floor(q/2)
    [Om,~] = qr(Bt(B(Om)),"econ"); % Intermediate orthogonalization
end

Y = B(Om);                  % Matvecs with B
[Q,~] = qr(Y,"econ");       % Orthogonalize
C = Bt(Q);                  % Matvecs with B'
[UU,S,V] = svd(C',"econ");  % SVD of factor matrix
U = Q*UU;                   % Get left singular vectors

end

==> code/rsvd.m <==
function [U,S,V] = rsvd(B,Bt,n,k)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of columns n, and rank k
% Output: Low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V'

Om = randn(n,k);            % Gaussian random test matrix
Y = B(Om);                  % Matvecs with B
[Q,~] = qr(Y,"econ");       % Orthogonalize
C = Bt(Q);                  % Matvecs with B'
[UU,S,V] = svd(C',"econ");  % SVD of factor matrix
U = Q*UU;                   % Get left singular vectors

end

==> code/rsvd_errest.m <==
function [U,S,V,est] = rsvd_errest(B,Bt,n,k)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of columns n, and rank k
% Output: Low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V', error estimate

Om = random_signs(n,k);                  % Matrix of random signs
Y = B(Om);                               % Matvecs with B
[Q,R] = qr(Y,"econ");                    % Orthogonalize
C = Bt(Q);                               % Matvecs with B'
[UU,S,V] = svd(C',"econ");               % SVD of factor matrix
U = Q*UU;                                % Get left singular vectors
est = sqrt(mean(1./sqrownorms(inv(R)))); % Error estimate

end

==> code/sketch_descend.m <==
function X = sketch_descend(B,c,St,alpha,beta,iter)
% Input:  Matrix B, right-hand side c, sketching matrix St, damping 
%         and momentum coefficients alpha and beta, and iteration
%         count iter
% Output: Approximate least-squares solution x
    
X = zeros(size(B,2),iter+1);     % Initialize history
[Q,R] = qr(St*B,"econ");         % Sketch and compute QR       
X(:,1) = R\(Q'*(St*c));          % Sketch-and-solve initialize
X(:,2) = X(:,1) + alpha * (R\(R'\(B'*(c-B*X(:,1))))); % Step one
for i = 2:iter
    X(:,i+1) = X(:,i)...        
        + alpha * (R\(R'\(B'*(c-B*X(:,i)))))... % Damped gradient
        + beta * (X(:,i) - X(:,i-1));           % Momentum
end

end

==> code/sketch_precondition.m <==
function X = sketch_precondition(B,c,St,iter)
% Input:  Matrix B, right-hand side c, sketching matrix St, and 
%         iteration count iter
% Output: Approximate least-squares solution x
    
[U,D,V] = svd(St*B,"econ");        % Sketch and compute SVD
prec = V / D;                      % Form preconditioner
y0 = U'*(St*c);                    % Sketch-and-solve initialize
Y = mylsqr(@(z) B*(prec*z), ...    % Preconditioned LSQR
           @(z) prec'*(B'*z), ... 
           c, y0, iter);
X = prec * Y;                      % Change of variables

end

==> code/sketch_precondition_zero.m <==
function X = sketch_precondition_zero(B,c,St,iter)
% Input:  Matrix B, right-hand side c, sketching matrix St, and 
%         iteration count iter
% Output: Approximate least-squares solution x
    
[~,D,V] = svd(St*B,"econ");        % Sketch and compute SVD
prec = V / D;                      % Form preconditioner
y0 = zeros(size(B,2),1);           % **Zero** initialization
Y = mylsqr(@(z) B*(prec*z), ...    % Preconditioned LSQR
           @(z) prec'*(B'*z), ... 
           c, y0, iter);
X = prec * Y;                      % Change of variables

end

==> code/sketch_solve.m <==
function x = sketch_solve(B,c,St)
% Input:  Matrix B, right-hand side c, and sketching matrix St
% Output: Approximate least-squares solution x

x = (St*B) \ (St*c);

end

==> code/sl3.m <==
function srn = sl3(B,Bt,m,n,s)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, dimensions m and n, and number of
%         matvecs s
% Output: Estimate srn of the squared row norms of B

k = floor(s/3);                             % Approximation rank s/3
Om = random_signs(m,k);                     % Matrix of random signs
Y = Bt(Om);                                 % Matvecs with B'
[Q,~] = qr(Y,"econ");                       % Orthonormalize                         
BQ = B(Q);                                  % Matvecs with B
k = s - 2*k;                                % Remaining matvecs
Ga = random_signs(n,k);                     % Matrix of random signs
Ga = Ga - Q * (Q'*Ga);                      % Orthogonalize against Q
srn = sqrownorms(BQ) + sqrownorms(B(Ga))/k; % SL3 estimator

end

==> code/sl4.m <==
function srn = sl4(B,Bt,m,n,s)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, dimensions m and n, and number of
%         matvecs s
% Output: Estimate srn of the squared row norms of B

k = floor(s/4);                             % Approximation rank s/4
Om = random_signs(m,k);                     % Matrix of random signs
Y = Bt(B(Om));                              % Matvecs with B and B'
[Q,~] = qr(Y,"econ");                       % Orthonormalize    
BQ = B(Q);                                  % Matvecs with B
k = s - 3*k;                                % Remaining matvecs
Ga = random_signs(n,k);                     % Matrix of random signs
Ga = Ga - Q * (Q'*Ga);                      % Orthogonalize against Q
srn = sqrownorms(BQ) + sqrownorms(B(Ga))/k; % SL4 estimator

end

==> code/sparse_iid.m <==
function St = sparse_iid(d,m,zeta)
% Input:  Dimensions d and m, expected nnz per column zeta
% Output: Sketching matrix St

    mask = rand(d, m) < zeta/d;      % Generate mask
    St = mask .* random_signs(d,m);  % Apply mask
    St = sparse(St) / sqrt(zeta);    % Scale, convert to sparse

end

==> code/sparse_sign_indsubcols.c <==
#include <math.h> 
#include "mex.h"

int log_base_d(long a, int d) {
  int output = 0;
  while (a > 0) {
    a /= d;
    output += 1;
  }
  return output-1;
}

void mexFunction(int nlhs, mxArray *plhs[],
                 int nrhs, const mxArray *prhs[]) {

  mwSize d = (mwSize) mxGetScalar(prhs[0]);
  mwSize m = (mwSize) mxGetScalar(prhs[1]);
  mwSize zeta = (mwSize) mxGetScalar(prhs[2]);
  mwSize nnz = m*zeta;

  int subcolsize = (d-1)/zeta+1;
  int subcolsize2 = d - (zeta-1)*subcolsize;
  int idx_per_rand = log_base_d((long) RAND_MAX + 1, subcolsize);
  int bit_per_rand = log_base_d((long) RAND_MAX + 1, 2);

  if (zeta > d) zeta = d;

  double lowval = -1/sqrt((double) zeta);
  double increment = -2*lowval;

  plhs[0] = mxCreateSparse(d,m,nnz,false);
  double *vals  = mxGetPr(plhs[0]);
  mwIndex *rows = mxGetIr(plhs[0]);
  mwIndex *colstarts = mxGetJc(plhs[0]);

  // Set values
  int myrand;
  for (int i = 0; i < nnz; i++) {
    if (i % bit_per_rand == 0) myrand = rand();
    vals[i] = (myrand % 2) * increment + lowval;;
    myrand >>= 1;
  }

  // Set column starts
  for (int i = 1; i < m+1; ++i){
    colstarts[i] = i*zeta;
  }

  // Set row indices
  for (int i = 0; i < m*zeta; i += 1) {
    if (i % idx_per_rand == 0) myrand = rand();
    int j = i % zeta;
    int size = (j == zeta - 1) ? subcolsize : subcolsize2;
    rows[i] = j * subcolsize + myrand % size; 
    myrand /= size;
  }

}


==> code/sparse_sphere.c <==
#include <math.h> 
#include "mex.h"
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

int log_base_d(long a, int d) {
  int output = 0;
  while (a > 0) {
    a /= d;
    output += 1;
  }
  return output-1;
}

void mexFunction(int nlhs, mxArray *plhs[],
                 int nrhs, const mxArray *prhs[]) {

  mwSize d = (mwSize) mxGetScalar(prhs[0]);
  mwSize m = (mwSize) mxGetScalar(prhs[1]);
  mwSize zeta = (mwSize) mxGetScalar(prhs[2]);
  mwSize nnz = m*zeta;

  const gsl_rng_type * T;
  gsl_rng * r;

  gsl_rng_env_setup();
  T = gsl_rng_default;
  r = gsl_rng_alloc(T);

  int idx_per_rand = log_base_d((long) RAND_MAX + 1, d);

  if (zeta > d) zeta = d;

  double lowval = -1/sqrt((double) zeta);
  double increment = -2*lowval;

  plhs[0] = mxCreateSparse(d,m,nnz,false);
  double *vals  = mxGetPr(plhs[0]);
  mwIndex *rows = mxGetIr(plhs[0]);
  mwIndex *colstarts = mxGetJc(plhs[0]);

  // Set values
  for (int i = 0; i < nnz; i += zeta) {
    double norm = 0.0;
    for (int j = i; j < i+zeta; ++j) {
      double val = gsl_ran_gaussian(r, 1.0);
      vals[j] = val;
      norm += val*val;
    }
    norm = sqrt(norm);
    for (int j = i; j < i+zeta; ++j) {
      vals[j] /= norm;
    }
  }

  // Set column starts
  for (int i = 1; i < m+1; ++i){
    colstarts[i] = i*zeta;
  }

  // Set row indices
  int myrand = rand();
  int ir = 0;
  for (int i = 0; i < m*zeta; i += zeta) {
    int idx = 0;
    while (idx < zeta) {
      rows[i+idx] = myrand % d;
      ir++;
      if (ir == idx_per_rand) {
	ir = 0;
	myrand = rand();
      } else {
	myrand /= d;
      }
      int j = 0;
      for (; j < idx; ++j) {
	if (rows[i+idx] == rows[i+j]) break;
      }
      idx += (int) (j == idx);
    }
  }

  gsl_rng_free(r);
}


==> code/spir.m <==
function X = spir(B,c,St,iter1,iter2)
% Input:  Matrix B, right-hand side c, sketching matrix St, and 
%         iteration count iter
% Output: Approximate least-squares solution x
    
[~,D,V] = svd(St*B,"econ");        % Sketch and compute SVD
prec = V / D;                      % Form preconditioner
y0 = Ut*(St*c);                    % Sketch-and-solve initialize
Y1 = mylsqr(@(z) B*(prec*z), ...   % Sketch-and-precondition
           @(z) prec'*(B'*z), ... 
           c, y0, iter1);
Y2 = mylsqr(@(z) B*(prec*z), ...   % Refinement step
           @(z) prec'*(B'*z), ... 
           c, Y(:,end), iter2);
X = prec * [Y1 Y2(:,2:end)];       % Change of variables

end

==> code/sqcolnorms.m <==
function scn = sqcolnorms(F)
% Input:  Matrix F 
% Output: Vector scn containing the squared column norms of F

scn = vecnorm(F,2,1)' .^ 2;

end

==> code/sqrownorms.m <==
function srn = sqrownorms(F)
% Input:  Matrix F 
% Output: Vector srn containing the squared row norms of F

srn = vecnorm(F,2,2) .^ 2;

end

==> code/srtt.m <==
classdef srtt
    properties
        signs  % Matrix of random signs
        idx    % Indexes for subsampling
    end
    
    methods
        function St = srtt(d, m, rounds)
            St.signs = random_signs(m, rounds);  % Generate signs 
            St.idx = randsample(m, d, false);    % Subsample indices
        end
        
        function y = mtimes(St, x)
            for i = 1:size(St.signs,2)
                x = dct(St.signs(:,i) .* x);     % Random trig trans
            end
            y = x(St.idx,:);                     % Subsample
            y = sqrt(length(x)/length(y)) * y;   % Rescale
        end
    end
end

==> code/udiagpp.m <==
function d = udiagpp(B,Bt,n,s)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of rows n, and number of
%         matvecs s
% Output: Estimate d of the diagonal of B

% Randomized SVD
k = floor(s/3);         % Approximation rank is s/3
Om = random_signs(n,k); % Matrix of random signs
BOm = B(Om);            % Matvecs with B
[Q,~] = qr(BOm,"econ"); % Randomized SVD

% Unbiased Diag++ estimator
BtQ = Bt(Q);            % Matvecs with B'
k = s - 2*k;            % Remaining matvecs
Ga = random_signs(n,k); % More random signs
BGa = B(Ga);            % Matvecs with B
d = diagprod(Q',BtQ') + mean((BGa - Q*(Q'*BGa)) .* Ga,2);

end

==> code/unif_cur.m <==
function [S,T,U,G,P] = unif_cur(B,k,l)
% Input:  Matrix B and ranks k and l
% Output: Column and row sets S and T, k*l core matrix U defining CUR
%         approximation B ~ B(:,S) * U * B(T,:), matrices G and P 
%         defining (more) stable representation U = P \ G

[m,n] = size(B);
S = datasample(1:n,k,"Replace",false); % Pick row subset
T = datasample(1:m,l,"Replace",false); % Pick column subset
[Q,R] = qr(B(T,:)',"econ");
W = (B*Q)/R';                          % Row interpolation matrix
[Q,P] = qr(B(:,S),"econ");
G = Q'*W;                              % Well-conditioned matrix
U = P \ G;                             % Standard core matrix U

end

==> code/usvd.m <==
function [U,S,V] = usvd(B,Bt,n,k)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of rows n, and number of
%         matvecs s
% Output: Unbiased low-rank approximation Bhat to B, presented as an
%         economy-size SVD Bhat = U*S*V'

% Define test matrix 
Om = random_signs(n,k); % Matrix of random signs
Y = B(Om);              % Matvecs with B
[Q,R] = qr(Y,"econ");   % Randomized SVD
S = cnormc(inv(R'));    % Downdate randomized SVD
C = Bt(Q);              % Matvecs with B'

% Compute unbiased randomized SVD
F = (eye(k) - S*S'/k) * C' + (S .* diagprod(S,R).') * Om' / k;
[UU,S,V] = svd(F,"econ");
U = Q*UU;

end

==> code/xdiag.m <==
function d = xdiag(B,Bt,n,s)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of rows n, and number of
%         matvecs s
% Output: Estimate d of the diagonal of B

% Randomized SVD
k = floor(s/2);         % Approximation rank is s/2
Om = random_signs(n,k); % Matrix of random signs
Y = B(Om);              % Matvecs with B
[Q,R] = qr(Y,"econ");   % Randomized SVD
S = cnormc(inv(R'));    % Downdate RSVD, cnormc normalizes cols

% Form estimator
Z = Bt(Q);              % Matvecs with B'
d = diagprod(Q',Z') + mean((Q*S)...                   % XDiag
    .* (-conj(Z*S) + conj(Om) .* diagprod(S,R).'),2);

end

==> code/xnysdiag.m <==
function d = xnysdiag(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate d of diag(A)

[F,mu,Om,R] = nystrom(A,n,s);                  % Nystrom approx 
Z = (F/R') .* (sqrownorms(inv(R)) .^ (-1/2))'; % Downdate it
d = sqrownorms(F) + (-sqrownorms(Z) + sum((Z...% Compute estimator
    .* conj(Om)) .* diagprod(Z,Om).',2))/s ...
    - mu * ones(n,1);

end

==> code/xnystrace.m <==
function [tr,est] = xnystrace(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(A), estimate est of the error
%         abs(tr - trace(A))

[F,mu,Om,R] = nystrom(A,n,s); % Nystrom approx in outer product form 
Z = (F/R') .* (sqrownorms(inv(R)) .^ (-1/2))'; % Downdate it

% Compute vector of estimates
tr_vec = norm(F,"fro")^2 * ones(s,1) - sqcolnorms(Z) ...
    + abs(diagprod(Z,Om)) .^ 2 - mu * n * ones(s,1);
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(s); % Error estimate

end



==> code/xnystrace_reiso.m <==
function [tr,est] = xnystrace_reiso(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(A), estimate est of the error
%         abs(tr - trace(A))

Om = randn(n,s);                % Gaussian random test matrix
Y = A(Om);                      % Matrix product Y = A*Om
mu = eps*norm(Y,"fro")/sqrt(n); % Compute shift
Y = Y + mu * Om;                % Apply shift to Y
H = Om'*Y;
R = chol((H+H')/2);             % Explicitly symmetrize H to be safe
F = Y/R;                        % Triangular substitution

% Downdating
Z = (F/R') .* (sqrownorms(inv(R)) .^ (-1/2))';

% Reisotropization
T = chol(Om'*Om);
Tinv = inv(T);
X = T - Tinv' / diag(sqcolnorms(Tinv'));
alpha = (n-s+1) ./ (sqcolnorms(Om) - sqcolnorms(X)); 

% Compute vector of estimates
tr_vec = norm(F,"fro")^2 * ones(s,1) - sqcolnorms(Z) ...
    + alpha .* abs(diagprod(Z,Om)) .^ 2 - mu * n * ones(s,1);
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(s); % Error estimate

end



==> code/xnystrace_resphere.m <==
function [tr,est] = xnystrace_resphere(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(A), estimate est of the error
%         abs(tr - trace(A))

Om = randn(n,s);                % Gaussian random test matrix
Y = A(Om);                      % Matrix product Y = A*Om
mu = eps*norm(Y,"fro")/sqrt(n); % Compute shift
Y = Y + mu * Om;                % Apply shift to Y
H = Om'*Y;
R = chol((H+H')/2);             % Explicitly symmetrize H to be safe
F = Y/R;                        % Triangular substitution

% Downdating
Z = (F/R') .* (sqrownorms(inv(R)) .^ (-1/2))';

% Resphering
T = chol(Om'*Om);
Tinv = inv(T);
X = T - Tinv' / diag(sqcolnorms(Tinv'));
alpha = (n-s+1) ./ (sqcolnorms(Om) - sqcolnorms(X)); 

% Compute vector of estimates
tr_vec = norm(F,"fro")^2 * ones(s,1) - sqcolnorms(Z) ...
    + alpha .* abs(diagprod(Z,Om)) .^ 2 - mu * n * ones(s,1);
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(s); % Error estimate

end



==> code/xrownorm.m <==
function srn = xrownorm(B,Bt,n,s)
% Input:  Functions B() and Bt() computing matrix products B(X) = 
%         B*X and Bt(X) = B'*X, number of rows n, and number of
%         matvecs s
% Output: Estimate srn of the squared row norms of B

% Randomized SVD and downdating
k = floor(s/3);         % Approximation rank is s/3
Om = random_signs(n,k); % Matrix of random signs
G = B(Om);              % Matvecs with B
Y = Bt(G);              % Matvecs with B'
[Q,R] = qr(Y,"econ");   % Orthogonalize
S = cnormc(inv(R'));    % cnormc normalizes columns

% Compute other necessary matrices
Z = B(Q);               % Matvecs with B
W = Q'*Om;
X = W - S .* diagprod(S,W).';

% Form estimate
srn = sqrownorms(Z) + (-sqrownorms(Z*S) + sqrownorms(G - Z*X))/k;

end

==> code/xsymrownorm.m <==
function srn = xsymrownorm(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate srn of the squared row norms of A

% Randomized SVD and downdating
k = floor(s/2);         % Approximation rank is s/2
Om = random_signs(n,k); % Matrix of random signs
Y = A(Om);              % Matvecs 
[Q,R] = qr(Y,"econ");   % Orthogonalize
S = cnormc(inv(R'));    % cnormc normalizes columns

% Compute other necessary matrices
Z = A(Q);               % Matvecs
W = Q'*Om;
X = W - S .* diagprod(S,W).';

% Form estimate
srn = sqrownorms(Z) + (-sqrownorms(Z*S) + sqrownorms(Y - Z*X))/k;

end

==> code/xsymtrace.m <==
function [tr,est] = xsymtrace(A,n,s)
% Input:  Function A() computing matrix products A(X) = A*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(A), estimate est of the error
%         abs(tr - trace(A))

% Nystrom approximation
Om = random_signs(n,s);         % Test matrix of random signs
Y = A(Om);                      % Matrix product Y = A*Om
H = Om'*Y;
[L,D] = ldl((H+H')/2);          % LDLt factorization
F = Y/L';                       % Triangular substitution

% Downdating
Z = (F/D)/L;
d = diag(inv(H)); % Downdated approx is F*D*F'-Z(:,i)*Z(:,i)'/d(i)

% Compute vector of estimates
tr_vec = trace(D\(F'*F)) * ones(s,1) - sqcolnorms(Z) ./ d ...
    + abs(diagprod(Om,Z)) .^ 2 ./ d;
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(s); % Error estimate

end



==> code/xtrace.m <==
function [tr, est] = xtrace(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B), estimate est of the error
%         abs(tr - trace(B))

% Define test matrix 
k = floor(s/2);         % Approximation rank is s/2
Om = random_signs(n,k); % Matrix of random signs

% Randomized SVD and downdate
Y = B(Om);              % Collect matvecs
[Q,R] = qr(Y,"econ");   % Randomized SVD
S = cnormc(inv(R'));    % Downdate RSVD, cnormc normalizes columns

% Compute other necessary matrices
Z = B(Q);               % Collect matvecs
H = Q'*Z;
W = Q'*Om;
T = Z'*Om;
X = W - S .* diagprod(W,S).';

% Compute estimator, output
tr_vec = trace(H) * ones(k,1) - diagprod(S,H*S) - diagprod(T,X)...
            + diagprod(X,H*X) + diagprod(W, S) .* diagprod(S, R);
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(k); % Error estimate

end

==> code/xtrace_reiso.m <==
function [tr, est] = xtrace(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B), estimate est of the error
%         abs(tr - trace(B))

% Define test matrix 
k = floor(s/2);         % Approximation rank is s/2
Om = randn(n,k);        % Gaussian matrix

% Randomized SVD and downdate
Y = B(Om);              % Collect matvecs
[Q,R] = qr(Y,"econ");   % Randomized SVD
S = cnormc(inv(R'));    % Downdate RSVD, cnormc normalizes columns

% Compute other necessary matrices
Z = B(Q);               % Collect matvecs
H = Q'*Z;
W = Q'*Om;
T = Z'*Om;
X = W - S .* diagprod(W,S).';

% Scaling factor
alpha = (n - k + 1) ./ (sqcolnorms(Om) - sqcolnorms(X));

% Compute estimator, output
tr_vec = trace(H) * ones(k,1) - diagprod(S,H*S)...
     + alpha .* (-diagprod(T,X) + diagprod(X,H*X)...
                 + diagprod(W, S) .* diagprod(S, R));
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(k); % Error estimate

end

==> code/xtrace_resphere.m <==
function [tr, est] = xtrace_resphere(B,n,s)
% Input:  Function B() computing matrix products B(X) = B*X, number
%         of rows n, and number of matvecs s
% Output: Estimate tr of trace(B), estimate est of the error
%         abs(tr - trace(B))

% Define test matrix 
k = floor(s/2);         % Approximation rank is s/2
Om = randn(n,k);        % Gaussian matrix

% Randomized SVD and downdate
Y = B(Om);              % Collect matvecs
[Q,R] = qr(Y,"econ");   % Randomized SVD
S = cnormc(inv(R'));    % Downdate RSVD, cnormc normalizes columns

% Compute other necessary matrices
Z = B(Q);               % Collect matvecs
H = Q'*Z;
W = Q'*Om;
T = Z'*Om;
X = W - S .* diagprod(W,S).';

% Scaling factor
alpha = (n - k + 1) ./ (sqcolnorms(Om) - sqcolnorms(X));

% Compute estimator, output
tr_vec = trace(H) * ones(k,1) - diagprod(S,H*S)...
     + alpha .* (-diagprod(T,X) + diagprod(X,H*X)...
                 + diagprod(W, S) .* diagprod(S, R));
tr = mean(tr_vec);           % Trace estimate
est = std(tr_vec) / sqrt(k); % Error estimate

end
